Sulfur and zinc abundances of red giant stars

Sulfur and zinc are chemically volatile elements, which play significant roles as depletion-free tracers in studying galactic chemical evolution. However, regarding red giants having evolved off the main sequence, reliable abundance determinations of S and Zn seem to be difficult despite that a few studies have been reported so far. Given this situation, we tried to establish the abundances of these elements for an extensive sample of 239 field GK giants (-0.8 < [Fe/H] < +0.2), by applying the spectrum-fitting technique to S I 8694-5, S I 6757, and Zn I 6362 lines and by taking into account the non-LTE effect. Besides, similar abundance analysis was done for 160 FGK dwarfs to be used for comparison. The non-LTE corrections for the S and Zn abundances derived from these lines turned out < 0.1(-0.2) dex for most cases and not very significant. It revealed that the S I 6757 feature is more reliable as an abundance indicator than S I 8694-5 for the case of red giants, because the latter suffers blending of unidentified lines. The finally resulting [S/Fe]-[Fe/H] and [Zn/Fe]-[Fe/H] relations for GK giants were confirmed to be in good agreement with those for FGK dwarfs, indicating that S and Zn abundances of red giants are reliably determinable from the S I 6757 and Zn I 6362 lines. Accordingly, not only main-sequence stars but also evolved red giant stars are usable for tracing the chemical evolution history of S and Zn in the regime of disk metallicity by using these lines.

==> anc/ReadMe.txt <==
================================================================================
Keywords: 
stars: abundances --- stars: atmospheres ---  
stars: evolution --- stars: late-type 

Abstract:

The file in this directory constitute the electronic tableE1 and tableE2 for 
the paper "Sulfur and zinc abundances of red giant stars  (Y. Takeda et al.)". 
The basic stellar parameters, the results of S and Zn abundances, 
and the related quantities are presented for 239 targets of G-K giants 
as well as the comparison sample of 160 FGK dwarfs (+subgiants).


File Summary:
--------------------------------------------------------------------------
FileName             Lrecl  Records  Explanations
--------------------------------------------------------------------------
ReadMe.txt           ...    ...     This file
tableE1.txt          104    240     Abundance results of 239 GK giants
tableE2.txt          104    161     Abundance results of 160 FGK dwarfs
--------------------------------------------------------------------------


Description: "tableE1.txt" and "tableE2.txt"
--------------------------------------------------------------------------
In each file are included the stellar parameters, finally adopted S and Zn 
abundances relative to the Sun ([S/H] from the S I 6757 feature comprising 3
components and [Z/H] from Zn I 6362.34), and the abundance-related quantities 
(equivalent width, non-LTE abundance, and non-LTE correction) for each of 
the S I 8694.63, S I 6757, and Zn I 6362.34 lines.
In case where the relevant data is lacking, dummy values (e.g., -9.99 for [S/H] 
or [Zn/H], 0.0 for W, -9.999 for A, and 9.999 for Delta) are tentatively assigned.
--------------------------------------------------------------------------

Byte-by-byte Description:  "tableE1.txt" and "tableE2.txt"
-----------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
-----------------------------------------------------------------------------
   1-  6  I6    ---      HD       HD number (Henry Draper Catalogue)
   7- 13  F7.0    K       Teff    effective temperature        
  14- 18  F5.2  cm/s^2   Logg     log surface gravity        
  19- 23  F5.2  km/s     vt       microturbulence        
  24- 29  F6.2  dex     [Fe/H]    metallicity (Fe abundance relative to the sun)        
  30- 35  f6.2  dex     [S]6757   non-LTE [S/H] derived from the S I 6757 feature
  36- 41  f6.2  dex     [Zn]6362  non-LTE [Zn/H] derived from Zn I 6362.34
  42- 48  f7.1   mA     W_S_8694  equivalent width of S I 8694.63
  49- 55  f7.3  dex     A_S_8694  non-LTE abundance of S derived from S I 8694.63
  56- 62  f7.3  dex     d_S_8694  non-LTE correction for S I 8694.63
  63- 69  f7.1   mA     W_S_6757  equivalent width of S I 6757
  70- 76  f7.3  dex     A_S_6757  non-LTE abundance of S derived from S I 6757
  77- 83  f7.3  dex     d_S_6757  non-LTE correction for S I 6757
  84- 90  f7.1   mA     W_Zn_6362 equivalent width of Zn I 6362.34
  91- 97  f7.3  dex     A_Zn_6362 non-LTE abundance of Zn derived from Zn I 6362.34
  98-104  f7.3  dex     d_Zn_6362 non-LTE correction for Zn I 6362.34
-----------------------------------------------------------------------------
Note:
Logarithmic abundance for element X (denoted as A_X) is expreseed in the usual normalization
of A_H=12; i.er., A_X=log(N_X/N_H)+12.
[X/H] is the abundance of element X relative to the sun;
i.e., [X/H] = A_X(star)-A_X(sun).
The data with number "999999" are the solar values (derived by analyzing the Moon spectra).  

==> anc/tableE1.txt <==
000087  5072. 2.63 1.35 -0.07 -0.10 -0.15   29.9  7.201 -0.062   19.0  7.078 -0.025   25.6  4.357 -0.034
000360  4850. 2.62 1.34 -0.08 -0.18 -0.06   14.2  6.931 -0.036   11.5  6.999 -0.018   24.6  4.448 -0.028
000448  4780. 2.51 1.32  0.03 -0.04  0.02   18.5  7.174 -0.046   13.7  7.138 -0.021   26.2  4.527 -0.036
000587  4893. 3.08 1.13 -0.09 -0.11  0.00   14.6  7.106 -0.022   10.0  7.066 -0.010   21.4  4.506 -0.013
000645  4880. 3.03 1.18  0.07 -0.03 -0.02   17.3  7.231 -0.025   11.8  7.150 -0.012   20.6  4.491 -0.021
001239  5114. 2.21 1.63 -0.24 -0.30 -0.31   31.1  6.956 -0.084   19.3  6.880 -0.037   26.2  4.198 -0.037
002114  5230. 2.57 1.57 -0.03 -0.10 -0.10   37.8  7.167 -0.080   25.2  7.076 -0.033   31.5  4.415 -0.040
002952  4844. 2.67 1.32  0.00 -0.08 -0.05   18.5  7.157 -0.039   13.0  7.097 -0.018   23.8  4.462 -0.030
003421  5287. 1.88 2.14 -0.20 -0.15 -0.11   64.3  7.172 -0.162   39.9  7.031 -0.065   42.9  4.404 -0.054
003546  4882. 2.09 1.44 -0.67 -0.47 -0.50   22.1  6.921 -0.059   10.3  6.711 -0.026   19.6  4.011 -0.034
003817  5041. 2.52 1.40 -0.12 -0.17 -0.18   27.2  7.105 -0.064   17.2  7.005 -0.027   25.8  4.331 -0.034
003856  4766. 2.28 1.35 -0.15 -0.18 -0.17   18.4  7.067 -0.052   12.5  6.997 -0.024   23.8  4.345 -0.037
004188  4844. 2.58 1.32  0.00 -0.07 -0.07   18.6  7.120 -0.043   14.3  7.115 -0.021   24.2  4.441 -0.033
004440  4842. 2.91 1.15 -0.10 -0.16 -0.12   13.8  7.060 -0.024    9.4  7.018 -0.012   19.0  4.395 -0.016
004627  4599. 2.05 1.40 -0.19 -0.14 -0.03   17.0  7.146 -0.054   11.3  7.036 -0.024   27.8  4.485 -0.051
004732  4959. 3.16 1.12  0.01 -0.34  0.14   20.4  7.303 -0.027    7.0  6.843 -0.010   25.9  4.646 -0.023
005395  4774. 2.16 1.40 -0.45 -0.35 -0.46   10.7  6.631 -0.042   10.2  6.834 -0.024   17.8  4.054 -0.035
005608  4854. 3.03 1.08  0.06 -0.04  0.12   19.1  7.347 -0.026   10.9  7.138 -0.011   23.7  4.626 -0.021
005722  4893. 2.49 1.39 -0.23 -0.30 -0.30   16.8  6.919 -0.043   11.0  6.883 -0.021   19.9  4.207 -0.025
006186  4829. 2.30 1.35 -0.31 -0.30 -0.33   12.7  6.729 -0.043   11.2  6.882 -0.023   20.2  4.177 -0.031
007087  4908. 2.39 1.53 -0.04 -0.09 -0.09   24.4  7.126 -0.061   17.9  7.093 -0.027   28.4  4.418 -0.041
009057  4883. 2.49 1.37  0.04  0.01  0.07   27.1  7.311 -0.060   18.8  7.194 -0.025   31.4  4.579 -0.044
009408  4746. 2.21 1.40 -0.34 -0.29 -0.31   20.1  7.111 -0.051   10.5  6.891 -0.023   20.6  4.197 -0.035
009774  4980. 2.50 1.60  0.02  0.00 -0.02   34.8  7.365 -0.074   21.9  7.182 -0.028   31.6  4.493 -0.044
010348  4931. 2.55 1.56  0.01  0.00  0.01   27.1  7.251 -0.058   19.3  7.176 -0.025   30.9  4.525 -0.040
010761  4952. 2.43 1.43 -0.05 -0.06 -0.07   25.0  7.114 -0.062   19.5  7.120 -0.028   29.1  4.436 -0.041
010975  4866. 2.47 1.37 -0.17 -0.24 -0.25   18.3  7.008 -0.046   11.9  6.942 -0.022   20.9  4.257 -0.028
011037  4862. 2.45 1.33 -0.14 -0.19 -0.22   19.1  7.041 -0.048   13.1  6.992 -0.022   21.9  4.291 -0.031
011949  4845. 2.85 1.17 -0.09 -0.16 -0.17   11.4  6.904 -0.024    9.9  7.019 -0.013   18.1  4.339 -0.018
012139  4833. 2.53 1.36 -0.09 -0.19 -0.11   17.9  7.073 -0.043   11.6  6.985 -0.020   23.8  4.399 -0.030
012339  5011. 2.52 1.51 -0.03 -0.08 -0.10   29.4  7.200 -0.067   19.6  7.099 -0.027   28.3  4.409 -0.040
012583  4969. 2.51 1.45  0.00 -0.05 -0.07   28.1  7.221 -0.065   19.3  7.127 -0.027   28.4  4.440 -0.042
013468  4893. 2.54 1.34 -0.16 -0.29 -0.22   20.8  7.101 -0.047   10.8  6.891 -0.020   21.6  4.292 -0.026
013692  4868. 2.55 1.35 -0.12 -0.20 -0.15   16.6  6.979 -0.043   12.2  6.984 -0.020   23.0  4.357 -0.028
013994  4974. 2.44 1.83 -0.11 -0.17 -0.15   39.8  7.427 -0.078   17.0  7.012 -0.027   28.5  4.363 -0.034
014129  4936. 2.61 1.37  0.00 -0.06  0.01   22.5  7.145 -0.050   16.8  7.121 -0.022   28.9  4.516 -0.039
014770  4977. 2.47 1.47  0.01 -0.08 -0.11   29.1  7.219 -0.068   19.2  7.100 -0.027   27.4  4.396 -0.043
015779  4846. 2.63 1.26  0.00 -0.09 -0.01   20.9  7.232 -0.045   13.3  7.093 -0.019   25.3  4.499 -0.032
015920  5061. 2.74 1.33 -0.06 -0.12 -0.13   27.5  7.199 -0.053   16.9  7.064 -0.022   25.0  4.384 -0.031
016400  4785. 2.35 1.33 -0.06 -0.02 -0.04   20.2  7.151 -0.054   16.3  7.163 -0.025   26.9  4.466 -0.040
016901  5624. 1.42 3.17  0.00 -0.11 -0.07  117.2  7.115 -0.294   78.8  7.074 -0.125   44.0  4.439 -0.055
017656  5100. 2.67 1.37 -0.06 -0.23 -0.21   25.3  7.053 -0.056   15.5  6.950 -0.024   23.4  4.297 -0.031
017824  5051. 2.82 1.19 -0.04 -0.11 -0.14   25.2  7.193 -0.047   15.8  7.069 -0.020   23.0  4.374 -0.030
018474  5013. 2.38 1.42 -0.23 -0.22 -0.31   23.0  6.942 -0.062   16.9  6.962 -0.030   22.7  4.201 -0.030
018953  5029. 2.93 1.23  0.14  0.03  0.04   25.6  7.286 -0.043   18.4  7.212 -0.018   26.8  4.551 -0.036
018970  4791. 2.44 1.30 -0.07 -0.12 -0.05   20.1  7.182 -0.050   13.0  7.062 -0.022   25.7  4.463 -0.035
019476  4933. 2.82 1.24  0.14  0.07  0.03   24.5  7.327 -0.044   17.9  7.248 -0.019   25.7  4.542 -0.033
019845  4968. 2.86 1.30  0.14  0.03  0.13   25.4  7.322 -0.043   17.3  7.205 -0.018   30.1  4.645 -0.038
020618  5049. 3.08 1.10 -0.22 -0.27 -0.25   18.2  7.055 -0.027    9.9  6.914 -0.012   17.6  4.264 -0.013
020791  4976. 2.63 1.36  0.07  0.00  0.05   27.7  7.265 -0.059   19.8  7.184 -0.024   31.0  4.564 -0.044
022409  5005. 2.67 1.32 -0.25 -0.31 -0.31   15.7  6.823 -0.041   11.4  6.869 -0.021   19.4  4.197 -0.021
022675  4878. 2.50 1.29 -0.06 -0.08 -0.07   19.0  7.048 -0.048   15.6  7.096 -0.023   26.0  4.437 -0.035
022796  4999. 2.72 1.36 -0.10 -0.22 -0.15   24.6  7.176 -0.049   13.0  6.960 -0.020   23.5  4.356 -0.028
026409  5012. 2.67 1.42  0.03 -0.09 -0.05   24.2  7.125 -0.054   17.4  7.088 -0.023   27.8  4.461 -0.039
027348  5001. 2.75 1.26  0.05 -0.02  0.05   28.3  7.315 -0.055   18.2  7.161 -0.022   29.4  4.560 -0.040
027371  4923. 2.57 1.34  0.10  0.05  0.10   26.1  7.265 -0.057   20.4  7.233 -0.025   31.9  4.607 -0.045
027697  4984. 2.64 1.38  0.12  0.00  0.03   26.8  7.231 -0.059   20.0  7.183 -0.025   29.9  4.539 -0.043
027971  4886. 2.63 1.31  0.05  0.05  0.02   25.4  7.326 -0.051   18.2  7.230 -0.022   27.3  4.528 -0.036
028100  5011. 2.54 1.59 -0.08 -0.09 -0.15   27.5  7.147 -0.062   19.0  7.087 -0.027   26.7  4.360 -0.034
028305  4883. 2.57 1.46  0.13  0.07  0.13   26.2  7.315 -0.055   19.7  7.249 -0.024   32.6  4.638 -0.043
028307  4924. 2.63 1.24  0.10  0.02  0.13   29.6  7.408 -0.059   18.4  7.197 -0.023   31.9  4.645 -0.044
030557  4859. 2.57 1.31 -0.02 -0.07 -0.09   19.3  7.120 -0.045   14.7  7.110 -0.021   24.2  4.425 -0.033
030814  4842. 2.54 1.34 -0.02  0.02  0.00   24.9  7.326 -0.052   17.0  7.202 -0.022   27.4  4.514 -0.036
032008  5235. 3.21 1.10 -0.25 -0.32 -0.26   15.6  6.807 -0.026   11.1  6.864 -0.013   18.2  4.247 -0.009
034538  4809. 2.86 1.08 -0.39 -0.36 -0.27   10.1  6.866 -0.020    6.2  6.820 -0.010   15.9  4.244 -0.005
034559  4998. 2.74 1.36  0.00 -0.03 -0.01   26.6  7.254 -0.052   18.0  7.152 -0.022   27.9  4.498 -0.037
035369  4852. 2.44 1.33 -0.25 -0.15 -0.22   17.1  6.963 -0.044   13.8  7.031 -0.022   22.2  4.286 -0.028
035410  4809. 2.59 1.17 -0.33 -0.34 -0.31   17.1  7.096 -0.036    8.0  6.842 -0.016   17.1  4.196 -0.018
036079  5209. 2.45 1.62 -0.25 -0.24 -0.37   36.9  7.098 -0.080   21.0  6.941 -0.033   22.3  4.141 -0.028
037160  4704. 2.49 1.19 -0.65 -0.38 -0.46    9.4  6.781 -0.026    6.4  6.803 -0.014   14.0  4.047 -0.018
038656  4901. 2.50 1.35 -0.17 -0.17 -0.21   22.9  7.143 -0.052   13.9  7.007 -0.023   22.4  4.296 -0.028
039004  5002. 2.67 1.39  0.04 -0.04 -0.03   24.9  7.162 -0.054   18.6  7.137 -0.023   28.1  4.479 -0.040
039019  4964. 2.91 1.30  0.19  0.12  0.20   29.3  7.472 -0.045   19.5  7.302 -0.018   31.3  4.706 -0.038
039364  4593. 2.30 1.18 -0.72 -0.40 -0.50    9.1  6.822 -0.027    5.6  6.775 -0.015   13.4  4.012 -0.026
041597  4494. 1.69 1.46 -0.62 -0.47 -0.46   14.8  6.992 -0.058    6.5  6.705 -0.026   18.0  4.048 -0.042
043039  4726. 2.27 1.40 -0.32 -0.23 -0.24   16.1  7.007 -0.045   10.7  6.947 -0.022   21.8  4.273 -0.032
045410  4978. 3.16 1.10 -0.13 -0.17 -0.11   16.2  7.099 -0.023   10.0  7.012 -0.011   19.2  4.396 -0.015
045415  4753. 2.39 1.33 -0.13 -0.10 -0.14   18.7  7.152 -0.048   13.0  7.082 -0.022   22.9  4.373 -0.033
048432  4891. 2.83 1.19 -0.11 -0.17 -0.16   12.6  6.899 -0.028   10.8  7.009 -0.015   19.7  4.352 -0.020
050522  4850. 2.71 0.96  0.04  0.02  0.16   22.0  7.328 -0.043   14.9  7.196 -0.019   28.2  4.667 -0.035
051000  5203. 2.94 1.33 -0.06 -0.13 -0.12   26.3  7.092 -0.043   17.9  7.048 -0.020   25.1  4.390 -0.026
053329  4888. 2.35 1.35 -0.48 -0.41 -0.41   13.9  6.735 -0.042    9.6  6.768 -0.022   18.9  4.100 -0.025
054131  4737. 2.37 1.31 -0.18 -0.18 -0.17   15.8  7.041 -0.044   11.0  6.996 -0.020   22.1  4.345 -0.032
054810  4703. 2.48 1.23 -0.32 -0.32 -0.22   11.1  6.896 -0.031    7.3  6.859 -0.016   18.9  4.288 -0.022
055730  4810. 2.47 1.38 -0.17 -0.21 -0.22   17.1  7.035 -0.043   11.2  6.965 -0.020   21.0  4.292 -0.028
057727  5001. 2.89 1.18 -0.12 -0.14 -0.15   19.4  7.084 -0.035   13.1  7.035 -0.016   21.3  4.359 -0.023
058367  4911. 1.76 2.04 -0.14 -0.09 -0.23   37.1  7.091 -0.110   28.0  7.085 -0.049   33.9  4.276 -0.054
060986  5059. 2.78 1.31  0.03 -0.02  0.06   26.6  7.203 -0.051   19.3  7.156 -0.022   31.2  4.575 -0.040
062345  4979. 2.58 1.39 -0.06 -0.03 -0.08   11.3  6.608 -0.039   19.5  7.154 -0.025   27.5  4.434 -0.035
062509  4904. 2.84 1.26  0.06  0.03  0.01   30.5  7.559 -0.044   15.7  7.210 -0.016   24.6  4.521 -0.029
065345  4983. 2.73 1.27 -0.05 -0.11 -0.04   21.2  7.098 -0.045   15.4  7.075 -0.020   26.5  4.470 -0.033
065714  4923. 2.45 1.53  0.08  0.03  0.05   28.5  7.260 -0.066   21.4  7.206 -0.027   33.1  4.562 -0.047
071115  5062. 2.53 1.49 -0.07 -0.12 -0.12   27.1  7.078 -0.062   19.5  7.059 -0.028   28.5  4.391 -0.037
071369  5242. 2.64 1.51 -0.09 -0.12 -0.16   47.0  7.380 -0.086   23.7  7.058 -0.030   28.2  4.355 -0.033
074739  4905. 2.25 1.80 -0.06 -0.06 -0.05   28.1  7.149 -0.070   20.8  7.120 -0.032   33.7  4.462 -0.046
074918  5063. 2.70 1.34 -0.14 -0.21 -0.17   26.7  7.148 -0.052   14.8  6.968 -0.022   24.3  4.339 -0.027
076219  4904. 2.13 1.75 -0.15 -0.10 -0.18   35.3  7.276 -0.084   21.1  7.084 -0.035   30.1  4.334 -0.045
076294  4844. 2.30 1.41 -0.11 -0.13 -0.16   14.7  6.810 -0.048   15.6  7.047 -0.027   25.4  4.348 -0.039
076813  5043. 2.64 1.33 -0.06 -0.12 -0.16   28.3  7.201 -0.059   17.3  7.055 -0.024   24.7  4.353 -0.033
077912  4899. 1.75 2.13 -0.14 -0.10 -0.22   33.5  7.012 -0.101   27.8  7.084 -0.049   34.8  4.287 -0.054
078235  5123. 3.00 1.19 -0.03 -0.06 -0.07   26.5  7.225 -0.040   17.1  7.120 -0.017   24.3  4.437 -0.026
079452  4990. 2.27 1.47 -0.74 -0.58 -0.58   11.5  6.466 -0.044    8.6  6.601 -0.026   16.7  3.934 -0.019
080499  5033. 2.44 1.46 -0.09 -0.10 -0.12   39.6  7.391 -0.085   20.3  7.076 -0.030   28.9  4.387 -0.040
082210  5299. 3.49 1.13 -0.21 -0.18 -0.24   23.1  7.110 -0.023   13.1  6.998 -0.011   17.3  4.274 -0.006
082741  4801. 2.42 1.31 -0.22 -0.17 -0.21   22.9  7.245 -0.050   12.2  7.005 -0.021   21.7  4.301 -0.029
083506  4860. 2.36 1.70  0.07  0.06  0.04   34.2  7.446 -0.073   21.9  7.244 -0.030   33.1  4.546 -0.046
084441  5385. 2.18 1.88 -0.09 -0.14 -0.18   71.6  7.364 -0.170   37.2  7.040 -0.056   33.4  4.330 -0.043
085444  5045. 2.56 1.35 -0.01 -0.03 -0.05   40.0  7.465 -0.082   21.7  7.153 -0.028   29.5  4.457 -0.043
091190  4962. 2.59 1.33 -0.03 -0.04 -0.01   26.8  7.239 -0.058   18.2  7.135 -0.024   29.0  4.498 -0.039
091612  4920. 2.55 1.31 -0.20 -0.21 -0.21   21.8  7.104 -0.049   13.0  6.974 -0.022   22.4  4.302 -0.025
092125  5468. 2.22 2.07  0.03 -0.02  0.06   81.7  7.407 -0.191   48.6  7.158 -0.065   46.5  4.569 -0.047
093291  5039. 2.74 1.28 -0.10 -0.15 -0.15   17.4  6.891 -0.041   15.3  7.029 -0.022   23.7  4.358 -0.028
098839  4936. 2.30 1.78 -0.05  0.02 -0.03   51.5  7.671 -0.101   24.1  7.199 -0.033   34.3  4.479 -0.047
099648  5002. 2.40 1.63 -0.01 -0.06 -0.04   39.8  7.403 -0.089   21.8  7.119 -0.032   32.7  4.468 -0.047
100615  4827. 2.60 1.34 -0.12 -0.18 -0.16   13.3  6.906 -0.035   11.2  7.001 -0.018   21.3  4.349 -0.025
100696  4833. 2.32 1.35 -0.33 -0.28 -0.25   15.6  6.867 -0.045   11.5  6.900 -0.023   22.7  4.256 -0.030
100920  4835. 2.47 1.32 -0.19 -0.15 -0.21   30.6  7.461 -0.056   13.0  7.025 -0.021   21.7  4.302 -0.027
101484  4893. 2.70 1.24  0.03 -0.08  0.00   25.7  7.365 -0.048   14.0  7.099 -0.019   25.9  4.515 -0.034
104979  4871. 2.48 1.37 -0.45 -0.34 -0.38    8.7  6.530 -0.032    9.7  6.839 -0.020   18.1  4.126 -0.021
104985  4679. 2.47 1.40 -0.35 -0.06 -0.05   17.0  7.205 -0.036   11.4  7.120 -0.017   24.3  4.456 -0.021
106057  4956. 2.64 1.35 -0.10 -0.17 -0.19   12.9  6.745 -0.038   13.9  7.006 -0.021   22.3  4.319 -0.028
106714  4933. 2.57 1.37 -0.18 -0.19 -0.24   13.4  6.761 -0.038   13.5  6.988 -0.022   21.4  4.268 -0.026
107383  4841. 2.51 1.38 -0.28 -0.33 -0.22   10.7  6.700 -0.033    9.3  6.854 -0.019   21.6  4.290 -0.023
107950  5171. 2.60 1.63  0.01 -0.06 -0.08   32.8  7.126 -0.069   24.5  7.118 -0.031   31.2  4.429 -0.041
108225  4969. 2.71 1.27  0.04  0.06  0.04   36.1  7.553 -0.062   20.3  7.243 -0.022   29.0  4.552 -0.040
109317  4866. 2.61 1.38 -0.05 -0.14 -0.15    9.9  6.675 -0.032   12.9  7.041 -0.019   22.1  4.359 -0.029
109379  5145. 2.56 1.62 -0.01  0.00 -0.05   41.9  7.345 -0.083   26.8  7.180 -0.032   32.7  4.458 -0.042
113226  5044. 2.63 1.41  0.07  0.05  0.05   30.6  7.257 -0.064   23.6  7.226 -0.027   32.5  4.556 -0.046
115659  5019. 2.47 1.47 -0.06 -0.02 -0.04   29.5  7.173 -0.071   22.5  7.158 -0.031   31.7  4.473 -0.043
119126  4796. 2.33 1.34 -0.12 -0.09 -0.11   29.8  7.437 -0.064   15.0  7.090 -0.025   25.6  4.402 -0.037
120420  4791. 2.63 1.26 -0.20 -0.17 -0.25   25.1  7.439 -0.041   10.4  7.013 -0.017   17.8  4.260 -0.020
125454  4848. 2.56 1.39 -0.10 -0.13 -0.19   12.5  6.819 -0.037   13.1  7.048 -0.020   21.2  4.316 -0.028
127243  4893. 2.21 1.48 -0.77 -0.50 -0.54   15.3  6.710 -0.045    9.0  6.681 -0.023   17.8  3.970 -0.027
129312  4993. 2.53 1.62  0.01 -0.04 -0.07   15.4  6.752 -0.046   20.3  7.135 -0.027   29.3  4.438 -0.041
129336  4901. 2.54 1.33 -0.25 -0.17 -0.11    9.5  6.574 -0.034   13.6  7.012 -0.022   25.9  4.401 -0.025
129972  4976. 2.69 1.43 -0.01 -0.11 -0.05   20.9  7.068 -0.046   15.6  7.068 -0.021   27.1  4.463 -0.035
130952  4750. 2.34 1.35 -0.40 -0.19 -0.17   31.1  7.521 -0.054   11.5  6.994 -0.020   23.9  4.341 -0.027
133208  5001. 2.35 1.61 -0.07 -0.06 -0.14   28.5  7.100 -0.073   22.4  7.120 -0.034   29.3  4.369 -0.042
133392  4903. 2.69 1.32  0.09  0.00  0.02   17.0  7.024 -0.040   16.7  7.183 -0.020   26.7  4.526 -0.035
134190  4841. 2.28 1.40 -0.41 -0.30 -0.27   26.6  7.222 -0.057   11.5  6.877 -0.024   23.3  4.239 -0.030
136512  4749. 2.34 1.39 -0.29 -0.19 -0.15   15.6  6.987 -0.043   11.5  6.991 -0.021   24.1  4.360 -0.030
138716  4830. 3.14 1.05  0.00 -0.05  0.03    3.0  6.297 -0.013    9.3  7.126 -0.009   19.8  4.545 -0.015
138905  4822. 2.56 1.27 -0.31 -0.28 -0.37   11.7  6.806 -0.032    9.3  6.896 -0.017   16.2  4.139 -0.020
139641  4907. 2.75 1.16 -0.53 -0.42 -0.42    6.6  6.453 -0.023    7.1  6.755 -0.014   15.2  4.094 -0.010
141680  4770. 2.32 1.34 -0.24 -0.22 -0.22    9.8  6.657 -0.038   11.5  6.962 -0.022   22.1  4.291 -0.033
142091  4877. 3.21 1.04  0.10 -0.02  0.06   16.1  7.266 -0.021   10.4  7.157 -0.009   20.3  4.568 -0.018
142198  4760. 2.35 1.39 -0.27 -0.26 -0.22   13.4  6.876 -0.040   10.3  6.923 -0.021   21.9  4.293 -0.029
144608  5266. 2.54 1.60 -0.09 -0.11 -0.20   27.2  6.855 -0.068   26.7  7.068 -0.035   27.8  4.308 -0.034
145001  5119. 2.90 1.57  0.04 -0.09  0.00   20.3  6.964 -0.038   17.7  7.092 -0.019   29.3  4.506 -0.032
146791  4931. 2.69 1.34 -0.07 -0.16 -0.15   14.6  6.878 -0.036   13.3  7.024 -0.019   22.4  4.357 -0.028
147677  4978. 2.89 1.28  0.10 -0.01  0.01   26.7  7.362 -0.044   16.2  7.170 -0.017   25.5  4.519 -0.033
147700  4843. 2.48 1.31 -0.11 -0.17 -0.09   10.9  6.707 -0.037   12.7  7.006 -0.022   25.3  4.422 -0.032
148387  5055. 2.82 1.34 -0.04 -0.09 -0.13   24.9  7.167 -0.045   16.5  7.086 -0.020   23.9  4.382 -0.030
148786  5110. 2.69 1.52  0.17  0.11  0.14   41.2  7.449 -0.075   28.2  7.294 -0.028   37.4  4.653 -0.049
150030  4850. 2.10 1.81 -0.09 -0.15 -0.14   17.6  6.807 -0.059   18.1  7.034 -0.032   30.8  4.370 -0.048
150997  5045. 2.79 1.26 -0.15 -0.18 -0.18   19.4  6.979 -0.040   14.3  7.003 -0.020   22.5  4.330 -0.024
152815  4859. 2.43 1.35 -0.21 -0.18 -0.19   17.6  6.970 -0.046   13.3  6.998 -0.023   23.3  4.316 -0.029
154084  4862. 2.62 1.41 -0.16 -0.20 -0.07   19.2  7.114 -0.041   11.4  6.980 -0.018   25.4  4.442 -0.024
156874  4982. 2.85 1.32  0.00 -0.06 -0.07   14.1  6.868 -0.033   15.4  7.122 -0.018   23.9  4.438 -0.030
156891  4981. 2.95 1.30  0.13  0.15  0.27   23.6  7.286 -0.039   20.4  7.329 -0.018   34.6  4.783 -0.040
158974  4901. 2.32 1.43 -0.06 -0.06 -0.04   27.4  7.203 -0.069   19.2  7.118 -0.030   30.7  4.466 -0.045
159181  5153. 1.50 2.69 -0.15 -0.20 -0.26   73.3  7.181 -0.190   40.4  6.976 -0.073   40.1  4.246 -0.053
159353  4919. 2.76 1.32  0.00 -0.09 -0.06   13.6  6.882 -0.033   13.9  7.091 -0.018   24.0  4.449 -0.030
162076  5018. 2.98 1.24  0.04 -0.03 -0.06   25.2  7.305 -0.039   15.7  7.152 -0.016   23.0  4.448 -0.029
163532  4689. 2.17 1.44 -0.06 -0.11  0.00   24.6  7.361 -0.064   13.2  7.069 -0.026   29.0  4.512 -0.047
163917  4928. 2.63 1.46  0.13  0.08  0.13   28.4  7.345 -0.056   20.7  7.255 -0.024   33.2  4.643 -0.044
165760  4962. 2.52 1.41 -0.01 -0.02 -0.04   24.5  7.130 -0.058   19.9  7.158 -0.026   29.3  4.474 -0.042
168656  5045. 2.66 1.30 -0.06 -0.13 -0.11   22.8  7.042 -0.053   17.0  7.052 -0.024   26.0  4.397 -0.034
168723  4972. 3.12 1.17 -0.19 -0.24 -0.20   11.5  6.859 -0.021    8.9  6.942 -0.011   17.5  4.312 -0.012
170474  4978. 2.84 1.29  0.02  0.03 -0.01   24.5  7.267 -0.044   17.8  7.207 -0.019   26.0  4.503 -0.033
171391  5057. 2.79 1.23 -0.02 -0.05 -0.05   24.1  7.137 -0.048   18.0  7.126 -0.021   26.4  4.457 -0.034
174980  5008. 2.71 1.41  0.10  0.08  0.05   25.2  7.181 -0.054   22.4  7.257 -0.024   30.6  4.559 -0.042
176598  5018. 2.83 1.21  0.03  0.00 -0.01   15.1  6.868 -0.036   18.2  7.180 -0.020   26.4  4.499 -0.036
177241  4906. 2.70 1.36  0.01 -0.05 -0.07   22.1  7.215 -0.043   15.2  7.130 -0.019   24.1  4.436 -0.031
177249  5251. 2.55 1.65  0.00 -0.07 -0.10   35.2  7.072 -0.078   27.9  7.111 -0.035   32.0  4.411 -0.041
180540  4951. 2.34 1.76 -0.08 -0.03 -0.12   22.5  6.967 -0.061   22.0  7.147 -0.031   30.3  4.394 -0.041
180711  4885. 2.62 1.38 -0.13 -0.17 -0.16   16.3  6.974 -0.039   12.5  7.008 -0.019   22.5  4.351 -0.025
181276  4986. 2.78 1.32  0.04 -0.03  0.05   24.2  7.217 -0.047   17.2  7.153 -0.020   29.0  4.559 -0.037
182694  5067. 2.63 1.37 -0.04 -0.09 -0.04   28.5  7.169 -0.061   19.1  7.086 -0.026   29.9  4.473 -0.039
182762  4872. 2.57 1.34 -0.07 -0.16 -0.16   16.0  6.961 -0.041   13.0  7.024 -0.020   22.5  4.355 -0.029
183491  4901. 2.63 1.40  0.11  0.11  0.18   27.6  7.366 -0.054   20.6  7.285 -0.023   34.0  4.689 -0.043
184010  5011. 3.17 1.16 -0.14 -0.19 -0.18    5.5  6.418 -0.017   10.1  6.992 -0.011   18.1  4.335 -0.015
185194  4978. 2.44 1.54  0.03 -0.02  0.07   40.0  7.473 -0.086   21.7  7.156 -0.030   35.9  4.582 -0.053
185351  5006. 3.16 1.15  0.00 -0.04 -0.06   20.0  7.224 -0.028   13.2  7.137 -0.013   20.8  4.449 -0.022
185758  5535. 2.39 1.87  0.01 -0.09 -0.14   57.5  7.109 -0.137   42.1  7.093 -0.059   32.1  4.367 -0.036
185958  4876. 2.22 2.08  0.02  0.00  0.01   40.9  7.463 -0.086   22.9  7.184 -0.031   37.0  4.516 -0.050
186675  4953. 2.45 1.47 -0.08 -0.05 -0.12   31.1  7.292 -0.069   19.6  7.129 -0.027   27.4  4.390 -0.037
188310  4802. 2.72 1.42 -0.18 -0.08  0.03   19.9  7.268 -0.033   11.7  7.098 -0.015   26.2  4.540 -0.019
188650  5450. 1.79 2.17 -0.67 -0.42  0.13   60.0  6.915 -0.169   31.6  6.763 -0.073   56.0  4.641 -0.061
188947  4866. 2.69 1.35  0.07 -0.02  0.05   20.8  7.222 -0.042   15.0  7.159 -0.019   27.3  4.562 -0.033
189127  4760. 2.28 1.41 -0.22 -0.09 -0.14   18.1  7.053 -0.049   14.5  7.085 -0.025   25.3  4.374 -0.035
192787  5025. 2.86 1.25 -0.07 -0.10 -0.18   23.2  7.172 -0.041   15.2  7.083 -0.018   21.2  4.334 -0.026
192944  4981. 2.48 1.48 -0.05 -0.08 -0.11   25.3  7.103 -0.062   19.1  7.097 -0.027   27.9  4.401 -0.040
192947  5046. 2.90 1.32  0.03 -0.02 -0.02   21.7  7.116 -0.040   17.7  7.163 -0.018   26.2  4.488 -0.033
194013  4906. 2.63 1.32 -0.07 -0.08 -0.10   23.4  7.223 -0.048   15.1  7.099 -0.020   24.2  4.407 -0.030
194577  5028. 2.68 1.34 -0.02 -0.07 -0.10   29.4  7.271 -0.060   18.4  7.115 -0.024   25.8  4.406 -0.036
199665  4985. 2.84 1.19 -0.05 -0.14 -0.11   18.2  7.039 -0.038   13.3  7.036 -0.017   22.6  4.401 -0.028
200039  4965. 2.67 1.36 -0.13 -0.21 -0.29   19.3  7.015 -0.043   12.9  6.969 -0.020   19.1  4.219 -0.025
201381  4951. 2.77 1.30 -0.04 -0.06 -0.10   23.6  7.237 -0.044   15.4  7.121 -0.019   23.3  4.408 -0.028
203222  5067. 2.78 1.29 -0.02 -0.11 -0.16   24.6  7.131 -0.049   16.8  7.072 -0.022   23.0  4.346 -0.032
203387  5244. 3.07 1.26  0.07 -0.05 -0.01   21.9  6.977 -0.036   20.2  7.134 -0.019   27.4  4.500 -0.029
204381  5100. 2.84 1.33 -0.06 -0.12 -0.22   27.1  7.185 -0.047   16.8  7.063 -0.020   21.4  4.294 -0.026
204771  4967. 2.93 1.26  0.09  0.00  0.13   21.2  7.216 -0.036   15.8  7.184 -0.016   28.9  4.636 -0.035
205435  5114. 3.00 1.20 -0.10 -0.13 -0.20   20.0  7.019 -0.033   15.1  7.054 -0.016   20.3  4.309 -0.020
206453  5038. 2.43 1.48 -0.38 -0.37 -0.33   18.4  6.774 -0.052   12.9  6.812 -0.026   22.5  4.180 -0.023
209396  4999. 2.81 1.30  0.04  0.06  0.17   28.3  7.341 -0.051   19.8  7.237 -0.020   33.4  4.677 -0.042
210354  4793. 2.36 1.39 -0.22 -0.21 -0.18   20.5  7.136 -0.050   11.8  6.967 -0.022   23.6  4.334 -0.031
210434  4949. 2.93 1.36  0.12  0.03  0.17   22.6  7.282 -0.036   16.1  7.209 -0.016   30.6  4.685 -0.033
210702  4967. 3.19 1.10  0.01 -0.03  0.00   14.1  7.043 -0.023   12.4  7.154 -0.011   21.3  4.508 -0.020
210807  5071. 2.58 1.57 -0.10 -0.08  0.02   30.4  7.168 -0.064   20.7  7.099 -0.028   34.4  4.526 -0.038
211391  4909. 2.57 1.36  0.09  0.05  0.05   31.1  7.431 -0.063   19.7  7.226 -0.024   29.8  4.558 -0.042
211434  5082. 2.70 1.37 -0.26 -0.27 -0.34   19.7  6.896 -0.044   13.7  6.907 -0.021   19.4  4.170 -0.021
211554  5043. 2.41 1.63  0.05  0.11  0.13   42.8  7.424 -0.096   30.4  7.292 -0.037   41.3  4.642 -0.059
212271  5002. 2.89 1.21  0.10  0.01  0.12   26.2  7.320 -0.045   17.5  7.193 -0.019   29.8  4.632 -0.040
212320  5075. 2.59 1.46 -0.11 -0.10  0.00   27.9  7.110 -0.061   19.8  7.077 -0.027   32.9  4.507 -0.037
212430  4954. 2.56 1.39 -0.17 -0.16 -0.11   24.2  7.140 -0.053   14.9  7.019 -0.024   26.6  4.402 -0.029
212496  4710. 2.43 1.22 -0.33 -0.33 -0.23    9.2  6.746 -0.032    7.6  6.853 -0.017   19.3  4.278 -0.024
213789  5010. 2.73 1.37 -0.06 -0.10 -0.13   26.1  7.214 -0.051   16.2  7.076 -0.022   24.4  4.384 -0.031
213930  5011. 2.87 1.34  0.13  0.07  0.13   32.3  7.465 -0.052   19.8  7.245 -0.020   31.3  4.644 -0.040
213986  4928. 2.83 1.27  0.08  0.07  0.10   25.8  7.377 -0.043   17.8  7.254 -0.018   28.2  4.606 -0.034
214567  4989. 2.69 1.33 -0.21 -0.10 -0.14   23.8  7.144 -0.047   16.0  7.080 -0.021   24.7  4.375 -0.023
214878  5041. 2.85 1.29  0.04  0.02  0.01   26.7  7.261 -0.047   19.3  7.199 -0.020   27.7  4.520 -0.036
215030  4731. 2.41 1.25 -0.49 -0.43 -0.38   12.7  6.907 -0.035    6.5  6.745 -0.017   16.6  4.131 -0.022
215373  5007. 2.69 1.39  0.10  0.10  0.07   28.2  7.265 -0.058   23.4  7.278 -0.026   31.7  4.583 -0.044
215721  4829. 2.23 1.39 -0.48 -0.39 -0.39   16.3  6.857 -0.048    9.8  6.789 -0.023   20.1  4.122 -0.031
215943  4878. 2.68 1.33 -0.04 -0.13 -0.19   14.4  6.934 -0.035   12.7  7.049 -0.018   20.0  4.316 -0.026
216131  5000. 2.69 1.24 -0.05 -0.09 -0.18   20.7  7.043 -0.048   16.6  7.087 -0.023   22.4  4.333 -0.032
217264  4946. 2.80 1.27  0.12  0.07  0.17   27.6  7.394 -0.048   18.6  7.248 -0.020   31.6  4.680 -0.040
217703  4890. 2.91 1.16 -0.17 -0.16 -0.10   15.3  7.060 -0.027   10.3  7.017 -0.013   20.7  4.408 -0.015
218527  4935. 2.57 1.33 -0.34 -0.25 -0.25   22.4  7.105 -0.045   12.2  6.932 -0.021   21.8  4.260 -0.021
219139  4860. 2.50 1.38 -0.19 -0.25 -0.23   17.7  7.004 -0.044   11.2  6.927 -0.021   21.2  4.276 -0.026
219615  4802. 2.25 1.37 -0.62 -0.36 -0.28   16.4  6.893 -0.043    9.8  6.822 -0.021   23.7  4.230 -0.028
219945  4874. 2.61 1.36 -0.10 -0.16 -0.14   16.6  6.999 -0.040   12.6  7.020 -0.019   22.9  4.373 -0.027
221345  4813. 2.63 1.43 -0.24 -0.17 -0.12   16.1  7.053 -0.034   10.8  7.005 -0.017   23.0  4.393 -0.019
222093  4853. 2.56 1.38 -0.12 -0.23 -0.16   16.8  7.010 -0.041   11.0  6.946 -0.019   22.6  4.354 -0.027
222387  5055. 2.81 1.22 -0.11 -0.11 -0.17   26.4  7.210 -0.047   16.2  7.074 -0.021   22.5  4.341 -0.026
222574  5523. 1.99 2.20  0.04 -0.08 -0.01   75.4  7.143 -0.199   54.1  7.104 -0.082   43.9  4.500 -0.044
223252  5031. 2.72 1.34 -0.03 -0.06 -0.02   25.4  7.168 -0.052   18.0  7.116 -0.023   28.7  4.494 -0.036
224533  5030. 2.73 1.28 -0.01 -0.07 -0.09   20.7  7.026 -0.046   17.6  7.109 -0.023   25.3  4.416 -0.035
999999  5780. 4.44 1.00  0.00  0.00  0.00   30.1  7.206 -0.011   19.3  7.180 -0.006   19.9  4.510 -0.005


==> anc/tableE2.txt <==
000123  5881. 4.86 1.27  0.05  0.03  0.08   31.6  7.278 -0.006   18.7  7.233 -0.003   20.6  4.596 -0.003
000400  6159. 4.04 1.45 -0.24 -0.23 -0.22   38.1  6.989 -0.029   23.4  6.966 -0.013   15.3  4.296  0.004
000693  6169. 4.07 1.58 -0.34 -0.31 -0.28   32.6  6.884 -0.025   20.0  6.891 -0.012   13.5  4.230  0.007
004307  5648. 3.75 1.33 -0.29 -0.26 -0.20   28.0  7.017 -0.024   15.6  6.937 -0.011   19.2  4.317 -0.001
004614  5915. 4.46 1.20 -0.21 -0.22 -0.14   28.1  7.059 -0.012   14.8  6.979 -0.006   16.4  4.370  0.006
004628  5009. 4.62 0.52 -0.24 -0.12 -0.11   12.8  7.413 -0.002    4.1  7.083 -0.001    9.2  4.402  0.004
004813  6271. 4.47 1.39 -0.05 -0.07 -0.08   42.2  7.128 -0.022   28.0  7.129 -0.009   17.3  4.431  0.000
005015  6148. 4.09 1.36  0.13 -0.05  0.09   47.9  7.191 -0.034   31.9  7.144 -0.013   25.5  4.600 -0.011
006582  5331. 4.54 0.73 -0.81 -0.49 -0.46    2.5  6.240 -0.002    3.4  6.711 -0.001    7.8  4.051  0.011
006920  6028. 3.78 1.71 -0.01 -0.17 -0.15   44.4  7.078 -0.043   27.9  7.033 -0.019   19.9  4.366 -0.008
007439  6359. 3.96 1.77 -0.33 -0.32 -0.24   43.4  6.947 -0.042   24.2  6.878 -0.018   13.8  4.273 -0.003
007476  6366. 3.73 1.97 -0.28 -0.25 -0.24   51.6  6.980 -0.063   31.5  6.945 -0.028   14.4  4.270 -0.016
009562  5946. 4.18 1.27  0.26  0.13  0.40   45.0  7.309 -0.025   35.1  7.327 -0.011   38.9  4.914 -0.022
009826  6089. 4.01 1.51  0.07  0.08  0.09   54.7  7.301 -0.038   40.0  7.280 -0.016   26.8  4.598 -0.009
010307  5891. 4.36 1.16  0.06  0.02  0.09   37.4  7.253 -0.017   24.8  7.223 -0.008   24.1  4.598 -0.008
010476  5196. 4.50 0.70 -0.01 -0.06  0.09   12.8  7.197 -0.004    7.3  7.135 -0.002   15.6  4.599  0.000
010697  5628. 3.91 1.06  0.13  0.03  0.14   34.4  7.265 -0.022   24.2  7.231 -0.010   27.9  4.652 -0.019
010700  5420. 4.68 0.66 -0.43 -0.37 -0.20    8.1  6.785 -0.002    4.7  6.825 -0.002   11.7  4.315  0.007
010780  5427. 4.63 0.78  0.10  0.04  0.02   15.0  7.112 -0.005   11.8  7.234 -0.002   15.5  4.535 -0.004
013555  6410. 4.10 2.03 -0.24 -0.19 -0.17   43.3  6.947 -0.036   30.2  7.007 -0.017   15.1  4.340 -0.003
014214  6062. 4.16 1.26  0.17  0.12  0.11   48.7  7.287 -0.031   38.7  7.319 -0.013   26.3  4.625 -0.013
015335  5846. 3.80 1.35 -0.20 -0.21 -0.14   33.2  7.009 -0.029   21.1  6.992 -0.014   20.5  4.376 -0.002
015798  6307. 3.70 1.81 -0.26 -0.26 -0.27   47.5  6.947 -0.060   30.3  6.939 -0.028   14.1  4.245 -0.013
016141  5720. 4.00 1.17  0.10  0.02  0.10   35.1  7.229 -0.021   25.1  7.219 -0.009   26.6  4.609 -0.014
016673  6320. 4.43 1.45  0.05  0.02 -0.04   50.1  7.218 -0.027   35.2  7.217 -0.012   18.6  4.477 -0.004
016895  6350. 4.32 1.44  0.06 -0.02  0.00   53.1  7.219 -0.033   35.7  7.183 -0.014   19.9  4.514 -0.005
017925  5235. 4.67 1.22  0.13  0.02  0.00   12.7  7.214 -0.003    8.3  7.220 -0.001   12.9  4.517 -0.001
018803  5666. 4.45 0.86  0.15  0.10  0.16   28.4  7.263 -0.010   21.2  7.302 -0.005   23.5  4.672 -0.009
019994  6209. 4.12 1.31  0.26  0.16  0.19   56.2  7.303 -0.040   47.3  7.354 -0.017   28.9  4.705 -0.015
020630  5769. 4.54 1.13  0.11  0.02  0.08   29.6  7.230 -0.011   19.7  7.223 -0.004   21.8  4.594 -0.007
021019  5388. 3.67 1.27 -0.50 -0.51 -0.40   12.1  6.688 -0.014    7.0  6.693 -0.008   13.3  4.112  0.005
022049  5177. 4.72 0.62  0.05 -0.03 -0.06   10.7  7.191 -0.003    6.5  7.173 -0.002   10.5  4.456  0.000
022484  6022. 4.06 1.30 -0.04 -0.10  0.06   41.3  7.145 -0.029   26.6  7.103 -0.012   25.5  4.576 -0.004
030562  5908. 4.08 1.23  0.23  0.10  0.24   45.0  7.309 -0.027   33.8  7.299 -0.012   32.1  4.752 -0.017
030743  6284. 3.85 1.64 -0.47 -0.43 -0.25   36.2  6.834 -0.042   19.4  6.767 -0.019   14.3  4.260 -0.003
032923  5655. 3.92 1.10 -0.20 -0.17 -0.07   26.5  7.044 -0.018   16.9  7.030 -0.008   21.7  4.447 -0.002
033636  5969. 4.53 1.67 -0.13 -0.15 -0.10   30.1  7.079 -0.012   17.5  7.049 -0.006   18.0  4.417  0.003
034411  5889. 4.23 1.13  0.11  0.04  0.11   40.4  7.284 -0.021   27.2  7.235 -0.008   25.6  4.621 -0.010
035296  6167. 4.26 1.54  0.05 -0.03  0.03   54.0  7.310 -0.030   30.9  7.165 -0.012   23.1  4.548 -0.006
038529  5554. 3.85 1.29  0.31  0.26  0.32   46.9  7.569 -0.030   33.8  7.458 -0.012   35.6  4.836 -0.029
039587  5947. 4.50 1.33 -0.02 -0.05 -9.99   32.6  7.153 -0.013   21.1  7.149 -0.006    0.0 -9.999  9.999
043042  6566. 4.27 1.41  0.12  0.00  0.02   69.5  7.341 -0.054   43.7  7.203 -0.021   18.3  4.531 -0.007
043318  6194. 3.82 1.70 -0.19 -0.18 -0.11   48.6  7.064 -0.048   30.3  7.019 -0.020   19.4  4.400 -0.005
049933  6522. 4.00 1.96 -0.49 -0.40 -0.40   38.0  6.801 -0.042   22.2  6.796 -0.020    9.3  4.116 -0.008
050554  5987. 4.28 1.15 -0.03 -0.04 -0.06   53.4  7.452 -0.025   25.2  7.158 -0.009   19.7  4.455 -0.003
052265  6069. 4.12 1.20  0.19  0.14  0.14   49.8  7.295 -0.034   41.2  7.343 -0.014   27.2  4.649 -0.014
052711  5886. 4.30 1.16 -0.11 -0.19 -0.07   32.0  7.123 -0.015   16.8  7.006 -0.006   19.3  4.441  0.000
055575  5849. 4.26 1.18 -0.33 -0.25 -0.20   26.9  7.015 -0.013   14.4  6.946 -0.006   16.0  4.317  0.010
059984  5987. 3.95 1.26 -0.65 -0.61 -0.42   23.6  6.764 -0.019    9.5  6.591 -0.009   11.2  4.097  0.022
061421  6612. 4.00 1.97 -0.02 -0.05  0.01   71.8  7.230 -0.071   46.3  7.153 -0.028   19.0  4.525 -0.010
067228  5818. 3.87 1.25  0.13  0.07  0.15   44.9  7.306 -0.033   32.6  7.270 -0.014   30.3  4.662 -0.017
067767  5232. 3.57 1.01 -0.05 -0.09  0.08   17.7  7.042 -0.019   13.7  7.113 -0.010   24.6  4.589 -0.012
069830  5442. 4.54 0.78 -0.01 -0.04  0.00   13.1  6.989 -0.006   11.0  7.160 -0.003   16.2  4.513 -0.003
069897  6187. 4.07 1.49 -0.31 -0.25 -0.20   36.7  6.957 -0.028   22.6  6.946 -0.013   15.7  4.317  0.005
070110  5959. 3.98 1.34  0.12  0.02  0.08   51.2  7.340 -0.035   32.3  7.216 -0.014   26.9  4.594 -0.012
075732  5328. 4.58 0.69  0.46  0.32  0.57   24.0  7.521 -0.006   18.0  7.517 -0.003   28.7  5.079 -0.010
076151  5773. 4.49 1.63  0.02  0.11  0.08   34.2  7.292 -0.011   23.9  7.307 -0.005   23.9  4.596 -0.006
076932  5818. 4.11 1.34 -0.90 -0.68 -0.60   22.7  6.891 -0.010    5.9  6.521 -0.005    8.0  3.918  0.024
079028  5907. 4.01 1.35  0.00 -0.03  0.08   35.7  7.099 -0.024   27.8  7.173 -0.011   27.2  4.596 -0.008
081809  5620. 4.02 1.32 -0.34 -0.16 -0.11   23.1  7.003 -0.012   15.4  7.039 -0.006   20.1  4.401  0.005
082328  6225. 3.65 1.95 -0.27 -0.26 -0.31   45.4  6.926 -0.057   29.2  6.934 -0.026   13.8  4.201 -0.011
082885  5539. 4.48 1.02  0.33  0.25  0.37   34.6  7.534 -0.009   23.1  7.449 -0.004   28.8  4.882 -0.015
082943  6002. 4.42 1.17  0.27  0.20  0.22   39.8  7.249 -0.019   37.2  7.401 -0.009   28.5  4.733 -0.015
084737  5919. 4.05 1.23  0.13  0.05  0.14   41.5  7.225 -0.027   31.5  7.247 -0.011   28.6  4.656 -0.013
086728  5838. 4.42 1.06  0.27  0.09  0.22   33.3  7.231 -0.015   26.0  7.292 -0.007   27.3  4.731 -0.014
087141  6445. 3.91 2.11  0.04 -0.06 -9.99   72.5  7.263 -0.068   43.8  7.142 -0.026    0.0 -9.999  9.999
088737  6180. 3.82 1.62  0.21  0.11  0.09   68.4  7.371 -0.062   49.8  7.309 -0.024   27.3  4.604 -0.017
088986  5834. 4.15 1.20  0.05  0.07  0.10   28.0  7.028 -0.017   28.2  7.266 -0.008   26.3  4.616 -0.009
089125  6085. 4.14 1.44 -0.39 -0.28 -0.26   29.4  6.889 -0.021   18.7  6.920 -0.010   14.1  4.249  0.012
089744  6188. 3.91 1.71  0.14  0.10  0.11   63.6  7.320 -0.051   47.6  7.302 -0.021   27.9  4.621 -0.012
091752  6710. 4.37 2.94 -0.15 -0.11 -9.99   60.7  7.093 -0.041   38.0  7.093 -0.019    0.0 -9.999  9.999
091889  6083. 4.08 1.26 -0.21 -0.30 -0.27   27.2  6.825 -0.022   18.6  6.894 -0.011   13.9  4.241  0.005
095128  5888. 4.30 1.21  0.01  0.00  0.07   35.4  7.197 -0.018   24.2  7.196 -0.007   24.4  4.587 -0.006
095241  5904. 3.70 1.43 -0.27 -0.39 -0.23   27.7  6.810 -0.033   16.7  6.810 -0.016   17.7  4.281  0.000
098991  6398. 3.38 2.49 -0.19 -0.14 -9.99   75.0  7.101 -0.110   47.2  7.055 -0.047    0.0 -9.999  9.999
099491  5454. 4.32 0.84  0.33  0.17  0.38   31.1  7.502 -0.011   19.6  7.373 -0.005   28.4  4.888 -0.016
099747  6968. 4.36 2.01 -0.34 -0.51 -9.99   42.6  6.832 -0.047   18.8  6.691 -0.022    0.0 -9.999  9.999
101501  5534. 4.53 0.96 -0.03 -0.05  0.00   17.7  7.085 -0.006   12.6  7.154 -0.004   17.7  4.517 -0.003
102634  6296. 4.19 1.52  0.20  0.22  0.22   69.7  7.441 -0.045   54.5  7.417 -0.018   29.6  4.729 -0.012
102870  6128. 4.09 1.44  0.13  0.10  0.11   54.4  7.302 -0.036   41.2  7.301 -0.014   26.9  4.624 -0.011
103095  5095. 4.79 0.50 -1.29 -0.25 -9.99    0.0 -9.999  9.999    3.0  6.945  0.000    0.0 -9.999  9.999
104304  5510. 4.33 0.91  0.25  0.20  0.41   35.2  7.540 -0.012   22.1  7.401 -0.005   31.4  4.922 -0.016
107213  6296. 4.05 1.66  0.26  0.18  0.29   67.6  7.362 -0.051   55.0  7.382 -0.020   34.4  4.806 -0.015
109358  5878. 4.39 1.14 -0.22 -0.20 -0.12   27.5  7.050 -0.012   15.5  7.001 -0.006   17.5  4.396  0.005
110897  5842. 4.32 1.12 -0.50 -0.56 -0.38   15.6  6.721 -0.010    7.1  6.640 -0.004   11.3  4.136  0.015
111395  5632. 4.49 0.98  0.10  0.02  0.01   26.3  7.247 -0.009   16.8  7.214 -0.004   18.5  4.521 -0.007
114642  6434. 3.83 1.85 -0.12 -0.21 -0.18   46.2  6.909 -0.056   33.6  6.984 -0.027   15.0  4.330 -0.013
114710  6113. 4.49 1.30  0.10  0.00  0.00   41.8  7.220 -0.019   27.9  7.202 -0.008   20.3  4.511 -0.007
114946  5026. 3.18 1.00 -0.33 -0.32 -0.21   14.6  6.971 -0.021    8.2  6.877 -0.010   17.8  4.306 -0.007
115383  6120. 4.25 1.27  0.21  0.03  0.14   46.1  7.231 -0.028   33.5  7.228 -0.012   26.6  4.653 -0.013
115617  5720. 4.67 0.88  0.11 -0.03  0.08   21.7  7.106 -0.007   15.3  7.165 -0.004   19.9  4.593 -0.007
117176  5466. 3.80 1.07 -0.11 -0.15 -0.05   20.4  6.988 -0.018   14.9  7.047 -0.008   21.6  4.461 -0.008
120136  6420. 4.21 1.69  0.28  0.23  0.50   74.5  7.423 -0.050   60.7  7.431 -0.020   42.7  5.010 -0.016
121370  6300. 4.18 2.07  0.29  0.17 -9.99   74.9  7.445 -0.044   51.8  7.365 -0.017    0.0 -9.999  9.999
122742  5482. 4.26 0.83  0.00 -0.03  0.10   25.3  7.281 -0.011   14.3  7.170 -0.005   21.7  4.609 -0.007
124570  6109. 3.85 1.58  0.07  0.08  0.11   64.5  7.376 -0.055   44.3  7.283 -0.021   28.7  4.621 -0.013
124850  6374. 4.08 2.19 -0.01 -0.07 -0.13   71.4  7.326 -0.049   38.0  7.132 -0.019   16.8  4.380 -0.004
125184  5630. 4.01 1.18  0.25  0.18  0.25   40.8  7.438 -0.021   30.0  7.384 -0.008   31.5  4.766 -0.022
127334  5684. 4.32 1.10  0.22  0.17  0.27   30.4  7.256 -0.013   26.3  7.366 -0.006   29.3  4.779 -0.015
128167  6952. 4.43 1.95 -0.29 -0.38 -0.30   42.9  6.859 -0.044   23.3  6.815 -0.020    8.1  4.210 -0.022
131156  5527. 4.60 1.10 -0.13 -0.16 -0.13   17.9  7.109 -0.006    9.4  7.037 -0.003   14.0  4.381 -0.001
131511  5291. 4.55 1.00  0.08  0.00  0.27   15.5  7.235 -0.004    9.4  7.197 -0.002   22.0  4.782 -0.001
133640  5851. 4.30 0.91 -0.19 -0.23 -0.13   24.5  6.972 -0.013   14.9  6.969 -0.006   17.2  4.384  0.004
134987  5766. 4.37 1.02  0.28  0.24  0.41   36.0  7.340 -0.015   31.6  7.434 -0.007   34.6  4.918 -0.019
136064  6164. 4.03 1.43  0.04 -0.02 -0.03   48.2  7.162 -0.040   35.4  7.182 -0.015   21.5  4.485 -0.007
137052  6647. 4.13 1.82  0.09 -0.12 -0.09   60.8  7.122 -0.057   39.3  7.080 -0.024   15.0  4.427 -0.010
137108  5949. 4.15 1.19 -0.06 -0.05 -0.05   41.7  7.235 -0.024   25.4  7.144 -0.010   20.9  4.465 -0.002
137510  6139. 4.33 1.38  0.43  0.27  0.45   61.2  7.478 -0.031   49.6  7.471 -0.013   40.1  4.963 -0.025
141004  5877. 4.11 1.17 -0.01 -0.08  0.03   33.9  7.120 -0.021   22.9  7.115 -0.010   24.1  4.548 -0.006
142373  5776. 3.84 1.26 -0.51 -0.57 -0.48   17.3  6.666 -0.018    8.9  6.627 -0.009   11.0  4.029  0.010
142860  6281. 4.06 1.47 -0.13 -0.20 -0.21   47.7  7.096 -0.037   27.5  7.001 -0.016   14.6  4.301 -0.001
143761  5832. 4.25 1.16 -0.22 -0.20 -0.03   26.4  7.012 -0.014   15.9  6.996 -0.006   21.1  4.481  0.004
144585  5813. 4.17 1.15  0.28  0.22  0.29   38.7  7.293 -0.021   35.7  7.416 -0.009   32.6  4.802 -0.020
145675  5309. 4.45 0.76  0.44  0.31  0.54   27.8  7.608 -0.008   18.5  7.505 -0.004   29.0  5.052 -0.011
149661  5289. 4.61 0.84  0.05  0.05  0.14   19.3  7.392 -0.005    9.9  7.248 -0.002   17.5  4.656  0.000
150706  5929. 4.41 1.28 -0.04 -0.18 -0.14   19.9  6.829 -0.012   16.9  7.017 -0.006   16.6  4.370 -0.002
151769  6220. 3.30 2.04 -0.08 -0.05 -0.07   73.5  7.191 -0.113   50.7  7.147 -0.046   22.8  4.441 -0.023
153597  6331. 4.42 1.57 -0.08 -0.04  0.02   47.0  7.152 -0.026   31.8  7.156 -0.011   20.8  4.536  0.000
156826  5150. 3.55 0.98 -0.23 -0.32 -0.12   10.5  6.781 -0.014    7.9  6.880 -0.008   18.4  4.395 -0.005
157214  5693. 4.21 0.93 -0.37 -0.21 -0.20   19.5  6.911 -0.010   13.3  6.985 -0.005   15.9  4.316  0.008
161797  5580. 3.99 1.11  0.29  0.24  0.36   41.4  7.497 -0.022   31.2  7.439 -0.009   34.9  4.873 -0.025
163989  6260. 3.95 1.76 -0.03 -0.12  0.08   59.2  7.226 -0.048   33.2  7.075 -0.018   25.9  4.591 -0.007
165341  5314. 4.51 0.91  0.05  0.03  0.14   16.4  7.232 -0.005   10.6  7.230 -0.003   18.7  4.653 -0.002
165908  6183. 4.35 1.24 -0.46 -0.56 -0.36   26.0  6.833 -0.017   10.1  6.643 -0.008   10.7  4.153  0.013
168009  5827. 4.39 1.04  0.05  0.00  0.18   31.8  7.196 -0.014   21.8  7.201 -0.007   26.8  4.691 -0.007
168151  6551. 4.15 1.72 -0.26 -0.34 -0.16   43.3  6.923 -0.041   24.2  6.863 -0.019   13.9  4.348 -0.008
168443  5593. 4.16 1.11  0.05  0.07  0.19   26.6  7.182 -0.013   21.5  7.270 -0.006   27.8  4.702 -0.012
169830  6355. 4.14 1.48  0.17  0.08  0.15   61.3  7.285 -0.046   46.3  7.280 -0.019   26.1  4.664 -0.009
173667  6565. 4.26 2.28 -0.03 -0.01 -9.99   62.5  7.177 -0.044   43.9  7.193 -0.020    0.0 -9.999  9.999
178428  5660. 4.19 1.00  0.16  0.12  0.23   38.6  7.426 -0.017   25.1  7.318 -0.007   28.8  4.745 -0.015
179949  6294. 4.49 1.34  0.22  0.12  0.17   56.8  7.357 -0.027   40.6  7.323 -0.011   25.7  4.682 -0.010
181096  6303. 3.93 1.65 -0.20 -0.20 -0.13   46.5  7.016 -0.044   29.6  6.995 -0.019   17.4  4.383 -0.004
181655  5777. 4.58 0.85  0.15  0.02  0.09   30.3  7.259 -0.010   19.1  7.215 -0.004   21.0  4.602 -0.008
182488  5417. 4.58 0.77  0.21  0.15  0.27   30.2  7.574 -0.007   15.0  7.345 -0.003   22.3  4.780 -0.006
182572  5566. 4.11 1.07  0.33  0.28  0.42   39.7  7.516 -0.019   30.8  7.481 -0.007   35.4  4.933 -0.025
185144  5318. 4.59 0.66 -0.15 -0.18 -0.11    7.5  6.802 -0.003    6.6  7.023 -0.002   12.3  4.400  0.001
186408  5765. 4.27 1.21  0.05  0.08  0.09   36.9  7.308 -0.016   25.2  7.277 -0.007   24.7  4.603 -0.009
186427  5795. 4.44 1.04  0.11  0.00  0.14   32.3  7.246 -0.013   20.6  7.201 -0.005   24.5  4.650 -0.009
187013  6455. 4.26 1.56  0.03 -0.20 -0.16   46.6  7.046 -0.037   28.2  6.995 -0.016   14.4  4.358 -0.003
187691  6078. 4.05 1.41  0.11  0.04  0.08   46.2  7.187 -0.033   36.4  7.242 -0.014   26.0  4.591 -0.010
190406  5944. 4.40 1.19  0.06  0.07  0.01   36.7  7.214 -0.017   27.7  7.266 -0.008   21.4  4.527 -0.006
193664  5932. 4.54 1.10 -0.06 -0.09 -0.06   30.2  7.127 -0.011   18.6  7.107 -0.005   18.2  4.454 -0.001
195019  5768. 4.11 1.16  0.04 -0.01  0.05   27.4  7.049 -0.017   23.4  7.186 -0.008   24.2  4.559 -0.010
196755  5750. 3.83 1.23  0.09 -0.08 -0.01   37.8  7.203 -0.030   23.9  7.118 -0.013   24.1  4.499 -0.015
197076  5805. 4.41 1.03 -0.08 -0.11  0.01   22.3  6.980 -0.011   17.0  7.093 -0.005   20.9  4.523 -0.002
199960  5924. 4.26 1.13  0.28  0.24  0.30   51.3  7.468 -0.025   39.7  7.441 -0.010   32.8  4.816 -0.019
200790  6114. 3.95 1.57 -0.02  0.02  0.03   48.2  7.157 -0.037   37.5  7.214 -0.017   24.7  4.539 -0.007
207978  6471. 4.08 1.70 -0.49 -0.51 -0.41   25.2  6.601 -0.031   16.7  6.693 -0.017    9.2  4.107 -0.003
210277  5567. 4.44 0.82  0.25  0.19  0.25   27.2  7.317 -0.010   21.8  7.385 -0.005   24.9  4.760 -0.013
210855  6118. 3.57 1.62  0.07  0.08 -0.02   68.4  7.326 -0.083   50.9  7.282 -0.033   24.5  4.495 -0.016
215648  6221. 3.94 1.48 -0.20 -0.28 -0.22   36.1  6.888 -0.035   23.7  6.915 -0.016   15.0  4.288 -0.001
216385  6229. 3.87 1.52 -0.19 -0.20 -0.19   46.9  7.048 -0.046   29.2  7.002 -0.020   16.3  4.326 -0.004
217014  5779. 4.30 1.02  0.20  0.12  0.20   40.5  7.400 -0.018   27.3  7.321 -0.007   27.3  4.710 -0.013
217107  5575. 4.18 0.97  0.31  0.20  0.36   35.0  7.430 -0.016   26.4  7.404 -0.007   31.8  4.870 -0.022
218470  6421. 3.91 1.93 -0.15 -0.13 -0.14   57.3  7.097 -0.056   37.2  7.066 -0.024   16.3  4.373 -0.009
219623  6103. 4.18 1.38  0.05  0.01  0.10   49.2  7.264 -0.030   32.7  7.207 -0.013   25.9  4.609 -0.008
220117  6355. 3.60 1.70  0.00 -0.05 -9.99   64.9  7.153 -0.090   47.6  7.152 -0.038    0.0 -9.999  9.999
222368  6279. 4.15 1.32 -0.03 -0.12 -0.01   42.7  7.048 -0.034   30.3  7.080 -0.015   20.7  4.508 -0.004
224930  5680. 4.86 0.01 -0.52 -0.47  0.04    8.4  6.668 -0.003    4.8  6.732 -0.001   18.6  4.553  0.015
225239  5669. 3.89 1.21 -0.41 -0.48 -0.34   14.7  6.658 -0.014    9.3  6.721 -0.007   14.2  4.175  0.007
999999  5780. 4.44 1.00  0.00  0.00  0.00   30.6  7.217 -0.012   20.0  7.199 -0.006   20.0  4.513 -0.006

